Higher order clustering of Ly$\alpha$ forest

Higher order clustering statistics of Ly$\alpha$ forest provide a unique probe to study non-gaussianity in Intergalactic matter distribution up to high redshifts and from large to small scales. The author presents a brief review of his work studying the spatial clustering properties of Ly$\alpha$ absorbers, with emphasis on 3-point statistics. The observational side of this involves redshift-space clustering of low-$z$ ($z<0.48$) and high-$z$ ($1.7<z<3.5$) Ly$\alpha$ absorbers. This is complemented with astrophysical inferences drawn from N-body hydrodynamical simulations. We also use simulations to study 2-point and 3-point clustering statistics in the transverse direction using projected QSO triplet sightlines. Such studies will become possible observationally with upcoming surveys.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

